Mathematical Modeling of Competition in Sponsored Search Market

Sponsored search mechanisms have drawn much attention from both academic community and industry in recent years since the seminal papers of [13] and [14]. However, most of the existing literature concentrates on the mechanism design and analysis within the scope of only one search engine in the market. In this paper we propose a mathematical framework for modeling the interaction of publishers, advertisers and end users in a competitive market. We first consider the monopoly market model and provide optimal solutions for both ex ante and ex post cases, which represents the long-term and short-term revenues of search engines respectively. We then analyze the strategic behaviors of end users and advertisers under duopoly and prove the existence of equilibrium for both search engines to co-exist from ex-post perspective. To show the more general ex ante results, we carry out extensive simulations under different parameter settings. Our analysis and observation in this work can provide useful insight in regulating the sponsored search market and protecting the interests of advertisers and end users.

==> simul_data_and_figure/baseline_setting/Read_Data_and_Plot_Curve.m <==
p1=textread('p1.txt');
p2=textread('p2.txt');
pM=textread('pM.txt');

R1=textread('R1.txt');
R2=textread('R2.txt');
%%%%% R12=textread('D:\\SponSearchOutput\\R12.txt');
R12=R1+R2;
RM=textread('RM.txt');

SWD=textread('SWD.txt');
SWM=textread('SWM.txt');
%%%%% Utility of Advertisers
UAD=SWD-R12;
UAM=SWM-RM;
%%%%% Utility of Higher Rho Advertisers
UA_higher_D=textread('UA_higher_D.txt');
UA_higher_M=textread('UA_higher_M.txt');

adv_num= length(p1) ;
m=1 : adv_num ;
%plot( '-gd',  '-rv',  '-ks');
%plot( '-gs',  '-b*',  '-k^', '-rd');
figure

hold on
p_Price_1 = plot(m, p1, '-bd', 'LineWidth', 2);
p_Price_2 = plot(m, p2, '-rs', 'LineWidth', 2);
p_Price_3 = plot(m, pM, '-k*');
hold off
xlabel('Number of Advertisers'); 
ylabel('The Equilibrium Prices');
title('Price Changes As More Advertisers Participate');
axis([1 adv_num 0 20]);
legend([p_Price_1, p_Price_2, p_Price_3], 'Price of Search Engine 1', 'Price of Search Engine 2', 'Price in Monopoly');

figure
hold on
p_R_1 = plot(m, R1, '-bs', 'LineWidth', 2);
p_R_2 = plot(m, R2, '-g^', 'LineWidth', 2);
p_R_3 = plot(m, R12, '-r+');
p_R_4 = plot(m, RM, '-k*');
hold off
xlabel('Number of Advertisers'); 
ylabel('The Revenue of Search Engines');
title('Revenue Changes As More Advertisers Participate');
axis([1 adv_num 0 20]);
legend([p_R_1, p_R_2, p_R_3, p_R_4], 'Revenue of Search Engine 1', 'Revenue of Search Engine 2', 'Total Revenue Under Competition', 'Revenue in Monopoly');

figure
hold on
p_SW_1 = plot(m, SWD, '-b^', 'LineWidth', 2);
p_SW_2 = plot(m, SWM, '-ks');
hold off
xlabel('Number of Advertisers'); 
ylabel('Social Welfare in Equibrium State');
title('Social Welfare Changes As More Advertisers Participate');
axis([1 adv_num 10 20]);
legend([p_SW_1, p_SW_2], 'Social Welfare Under Competition', 'Social Welfare in Monopoly');

figure
hold on
p1 = plot(m, UAD, '-bs', 'LineWidth',2);
p2 = plot(m, UA_higher_D, '-b+', 'LineWidth',2);
p3 = plot(m, UAM, '-k^');
p4 = plot(m, UA_higher_M, '-k*');
xlabel('Number of Advertisers'); 
ylabel('Aggregate Utility of Advertisers in Equibrium State');
title('Aggregate Utility of Advertisers Changes As More Advertisers Participate');
axis([6 adv_num 0 1]);
legend([p1, p2, p3, p4],'Aggregate Utility of Advertisers Under Competition','Aggregate Utility of Brand Advertisers Under Competition','Aggregate Utility of Advertisers in Monopoly', 'Aggregate Utility of Brand Advertisers in Monopoly');

hold off



==> simul_data_and_figure/rho_1_to_5/Read_Data_and_Plot_Curve.m <==
p1=textread('p1.txt');
p2=textread('p2.txt');
pM=textread('pM.txt');

R1=textread('R1.txt');
R2=textread('R2.txt');
%%%%% R12=textread('D:\\SponSearchOutput\\R12.txt');
R12=R1+R2;
RM=textread('RM.txt');

SWD=textread('SWD.txt');
SWM=textread('SWM.txt');
%%%%% Utility of Advertisers
UAD=SWD-R12;
UAM=SWM-RM;
%%%%% Utility of Higher Rho Advertisers
UA_higher_D=textread('UA_higher_D.txt');
UA_higher_M=textread('UA_higher_M.txt');

adv_num= length(p1) ;
m=1 : adv_num ;
%plot( '-gd',  '-rv',  '-ks');
%plot( '-gs',  '-b*',  '-k^', '-rd');
figure

hold on
p_Price_1 = plot(m, p1, '-bd', 'LineWidth', 2);
p_Price_2 = plot(m, p2, '-rs', 'LineWidth', 2);
p_Price_3 = plot(m, pM, '-k*');
hold off
xlabel('Number of Advertisers'); 
ylabel('The Equilibrium Prices');
title('Price Changes As More Advertisers Participate');
axis([1 adv_num 0 20]);
legend([p_Price_1, p_Price_2, p_Price_3], 'Price of Search Engine 1', 'Price of Search Engine 2', 'Price in Monopoly');

figure
hold on
p_R_1 = plot(m, R1, '-bs', 'LineWidth', 2);
p_R_2 = plot(m, R2, '-g^', 'LineWidth', 2);
p_R_3 = plot(m, R12, '-r+');
p_R_4 = plot(m, RM, '-k*');
hold off
xlabel('Number of Advertisers'); 
ylabel('The Revenue of Search Engines');
title('Revenue Changes As More Advertisers Participate');
axis([1 adv_num 0 20]);
legend([p_R_1, p_R_2, p_R_3, p_R_4], 'Revenue of Search Engine 1', 'Revenue of Search Engine 2', 'Total Revenue Under Competition', 'Revenue in Monopoly');

figure
hold on
p_SW_1 = plot(m, SWD, '-b^', 'LineWidth', 2);
p_SW_2 = plot(m, SWM, '-ks');
hold off
xlabel('Number of Advertisers'); 
ylabel('Social Welfare in Equibrium State');
title('Social Welfare Changes As More Advertisers Participate');
axis([1 adv_num 10 20]);
legend([p_SW_1, p_SW_2], 'Social Welfare Under Competition', 'Social Welfare in Monopoly');

figure
hold on
p1 = plot(m, UAD, '-bs', 'LineWidth',2);
p2 = plot(m, UA_higher_D, '-b+', 'LineWidth',2);
p3 = plot(m, UAM, '-k^');
p4 = plot(m, UA_higher_M, '-k*');
xlabel('Number of Advertisers'); 
ylabel('Aggregate Utility of Advertisers in Equibrium State');
title('Aggregate Utility of Advertisers Changes As More Advertisers Participate');
axis([6 adv_num 0 1]);
legend([p1, p2, p3, p4],'Aggregate Utility of Advertisers Under Competition','Aggregate Utility of Brand Advertisers Under Competition','Aggregate Utility of Advertisers in Monopoly', 'Aggregate Utility of Brand Advertisers in Monopoly');

hold off



==> simul_data_and_figure/supply_9_to_1/Read_Data_and_Plot_Curve.m <==
p1=textread('p1.txt');
p2=textread('p2.txt');
pM=textread('pM.txt');

R1=textread('R1.txt');
R2=textread('R2.txt');
%%%%% R12=textread('D:\\SponSearchOutput\\R12.txt');
R12=R1+R2;
RM=textread('RM.txt');

SWD=textread('SWD.txt');
SWM=textread('SWM.txt');
%%%%% Utility of Advertisers
UAD=SWD-R12;
UAM=SWM-RM;
%%%%% Utility of Higher Rho Advertisers
UA_higher_D=textread('UA_higher_D.txt');
UA_higher_M=textread('UA_higher_M.txt');

adv_num= length(p1) ;
m=1 : adv_num ;
%plot( '-gd',  '-rv',  '-ks');
%plot( '-gs',  '-b*',  '-k^', '-rd');
figure

hold on
p_Price_1 = plot(m, p1, '-bd', 'LineWidth', 2);
p_Price_2 = plot(m, p2, '-rs', 'LineWidth', 2);
p_Price_3 = plot(m, pM, '-k*');
hold off
xlabel('Number of Advertisers'); 
ylabel('The Equilibrium Prices');
title('Price Changes As More Advertisers Participate');
axis([1 adv_num 0 20]);
legend([p_Price_1, p_Price_2, p_Price_3], 'Price of Search Engine 1', 'Price of Search Engine 2', 'Price in Monopoly');

figure
hold on
p_R_1 = plot(m, R1, '-bs', 'LineWidth', 2);
p_R_2 = plot(m, R2, '-g^', 'LineWidth', 2);
p_R_3 = plot(m, R12, '-r+');
p_R_4 = plot(m, RM, '-k*');
hold off
xlabel('Number of Advertisers'); 
ylabel('The Revenue of Search Engines');
title('Revenue Changes As More Advertisers Participate');
axis([1 adv_num 0 20]);
legend([p_R_1, p_R_2, p_R_3, p_R_4], 'Revenue of Search Engine 1', 'Revenue of Search Engine 2', 'Total Revenue Under Competition', 'Revenue in Monopoly');

figure
hold on
p_SW_1 = plot(m, SWD, '-b^', 'LineWidth', 2);
p_SW_2 = plot(m, SWM, '-ks');
hold off
xlabel('Number of Advertisers'); 
ylabel('Social Welfare in Equibrium State');
title('Social Welfare Changes As More Advertisers Participate');
axis([1 adv_num 10 20]);
legend([p_SW_1, p_SW_2], 'Social Welfare Under Competition', 'Social Welfare in Monopoly');

figure
hold on
p1 = plot(m, UAD, '-bs', 'LineWidth',2);
p2 = plot(m, UA_higher_D, '-b+', 'LineWidth',2);
p3 = plot(m, UAM, '-k^');
p4 = plot(m, UA_higher_M, '-k*');
xlabel('Number of Advertisers'); 
ylabel('Aggregate Utility of Advertisers in Equibrium State');
title('Aggregate Utility of Advertisers Changes As More Advertisers Participate');
axis([6 adv_num 0 1]);
legend([p1, p2, p3, p4],'Aggregate Utility of Advertisers Under Competition','Aggregate Utility of Brand Advertisers Under Competition','Aggregate Utility of Advertisers in Monopoly', 'Aggregate Utility of Brand Advertisers in Monopoly');

hold off


